A Robust Relay Placement Framework for 60GHz mmWave Wireless Personal Area Networks

Multimedia streaming applications with stringent QoS requirements in 60GHz mmWave wireless personal area networks (WPANs) demand high rate and low latency data transfer as well as low service disruption. In this paper, we consider the problem of robust relay placement in 60GHz WPANs. Relays forward traffic from transmitter devices to receiver devices facilitating i) the primary communication path for non-line-of-sight (NLOS) transceiver pairs, and ii) secondary (backup) communication path for line-of-sight (LOS) transceiver pairs. We formulate the robust minimum relay placement problem and the robust maximum utility relay placement problem with the objective to minimize the number of relays deployed and maximize the network utility, respectively. Efficient algorithms are developed to solve both problems and have been shown to incur less service disruption in presence of moving subjects that may block the LOS paths in the environment.

==> fig/savefig.m <==
function savefig(fname, varargin)
	
% Usage: savefig(filename, fighdl, options)
%
% Saves a pdf, eps, png, jpeg, and/or tiff of the contents of the fighandle's (or current) figure.
% It saves an eps of the figure and the uses Ghostscript to convert to the other formats.
% The result is a cropped, clean picture. There are options for using rgb or cmyk colours,
% or grayscale. You can also choose the resolution.
%
% The advantage of savefig is that there is very little empty space around the figure in the
% resulting files, you can export to more than one format at once, and Ghostscript generates
% trouble-free files.
%
% If you find any errors, please let me know! (peder at axensten dot se)
%
% filename: File name without suffix.
%
% fighdl:  (default: gcf) Integer handle to figure.
%
% options: (default: '-r300', '-lossless', '-rgb') You can define your own
%          defaults in a global variable savefig_defaults, if you want to, i.e.
%          savefig_defaults= {'-r200','-gray'};.
% 'eps':   Output in Encapsulated Post Script (no preview yet).
% 'pdf':   Output in (Adobe) Portable Document Format.
% 'png':   Output in Portable Network Graphics.
% 'jpeg':  Output in Joint Photographic Experts Group format.
% 'tiff':  Output in Tagged Image File Format (no compression: huge files!).
% '-rgb':  Output in rgb colours.
% '-cmyk': Output in cmyk colours (not yet 'png' or 'jpeg' -- '-rgb' is used).
% '-gray': Output in grayscale (not yet 'eps' -- '-rgb' is used).
% '-fonts':  Include fonts in eps or pdf. Includes only the subset needed.
% '-lossless':  Use lossless compression, works on most formats. same as '-c0', below.
% '-c<float>':  Set compression for non-indexed bitmaps in PDFs -
%               0: lossless; 0.1: high quality; 0.5: medium; 1: high compression.
% '-r<integer>':  Set resolution.
% '-crop': Removes points and line segments outside the viewing area -- permanently.
%          Only use this on figures where many points and/or line segments are outside
%          the area zoomed in to. This option will result in smaller vector files (has no
%          effect on pixel files).
% '-dbg':  Displays gs command line(s).
%
% EXAMPLE:
% savefig('nicefig', 'pdf', 'jpeg', '-cmyk', '-c0.1', '-r250');
% Saves the current figure to nicefig.pdf and nicefig.png, both in cmyk and at 250 dpi,
%          with high quality lossy compression.
%
% REQUIREMENT: Ghostscript. Version 8.57 works, probably older versions too, but '-dEPSCrop'
%          must be supported. I think version 7.32 or newer is ok.
%
% HISTORY:
% Version 1.0, 2006-04-20.
% Version 1.1, 2006-04-27:
% - No 'epstopdf' stuff anymore! Using '-dEPSCrop' option in gs instead!
% Version 1.2, 2006-05-02:
% - Added a '-dbg' option (see options, above).
% - Now looks for a global variable 'savefig_defaults' (see options, above).
% - More detailed Ghostscript options (user will not really notice).
% - Warns when there is no device for a file-type/color-model combination.
% Version 1.3, 2006-06-06:
% - Added a check to see if there actually is a figure handle.
% - Now works in Matlab 6.5.1 (R13SP1) (maybe in 6.5 too).
% - Now compatible with Ghostscript 8.54, released 2006-06-01.
% Version 1.4, 2006-07-20:
% - Added an option '-soft' that enables anti-aliasing on pixel graphics (on by default).
% - Added an option '-hard' that don't do anti-aliasing on pixel graphics.
% Version 1.5, 2006-07-27:
% - Fixed a bug when calling with a figure handle argument.
% Version 1.6, 2006-07-28:
% - Added a crop option, see above.
% Version 1.7, 2007-03-31:
% - Fixed bug: calling print with invalid renderer value '-none'.
% - Removed GhostScript argument '-dUseCIEColor' as it sometimes discoloured things.
% Version 1.8, 2008-01-03:
% - Added MacIntel: 'MACI'.
% - Added 64bit PC (I think, can't test it myself).
% - Added option '-nointerpolate' (use it to prevent blurring of pixelated).
% - Removed '-hard' and '-soft'. Use '-nointerpolate' for '-hard', default for '-soft'.
% - Fixed the gs 8.57 warning on UseCIEColor (it's now set).
% - Added '-gray' for pdf, but gs 8.56 or newer is needed.
% - Added '-gray' and '-cmyk' for eps, but you a fairly recent gs might be needed.
% Version 1.9, 2008-07-27:
% - Added lossless compression, see option '-lossless', above. Works on most formats.
% - Added lossy compression, see options '-c<float>...', above. Works on 'pdf'.
%   Thanks to Olly Woodford for idea and implementation!
% - Removed option '-nointerpolate' -- now savefig never interpolates.
% - Fixed a few small bugs and removed some mlint comments. 
% Version 2.0, 2008-11-07:
% - Added the possibility to include fonts into eps or pdf.
%
% TO DO: (Need Ghostscript support for these, so don't expect anything soon...)
% - svg output.
% - '-cmyk' for 'jpeg' and 'png'.
% - Preview in 'eps'.
% - Embedded vector fonts, not bitmap, in 'eps'.
%
% Copyright (C) Peder Axensten (peder at axensten dot se), 2006.

% KEYWORDS:     eps, pdf, jpg, jpeg, png, tiff, eps2pdf, epstopdf, ghostscript
%
% INSPIRATION:  eps2pdf (5782), eps2xxx (6858)
%
% REQUIREMENTS: Works in Matlab 6.5.1 (R13SP1) (maybe in 6.5 too).

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
	
	op_dbg=		false;												% Default value.
	
	% Compression
	compr=			[' -dUseFlateCompression=true -dLZWEncodePages=true -dCompatibilityLevel=1.6' ...
					 ' -dAutoFilterColorImages=false -dAutoFilterGrayImages=false ' ...
					 ' -dColorImageFilter=%s -dGrayImageFilter=%s'];	% Compression.
	lossless=		sprintf (compr, '/FlateEncode', '/FlateEncode');
	lossy=			sprintf (compr, '/DCTEncode',   '/DCTEncode'  );
	lossy=			[lossy ' -c ".setpdfwrite << /ColorImageDict << /QFactor %g ' ...
					 '/Blend 1 /HSample [%s] /VSample [%s] >> >> setdistillerparams"'];
	
	% Create gs command.
	cmdEnd=			' -sDEVICE=%s -sOutputFile="%s"';					% Essential.
	epsCmd=			'';
	epsCmd=	[epsCmd ' -dSubsetFonts=true -dNOPLATFONTS'];				% Future support?
	epsCmd=	[epsCmd ' -dUseCIEColor=true -dColorConversionStrategy=/UseDeviceIndependentColor'];
	epsCmd=	[epsCmd ' -dProcessColorModel=/%s'];						% Color conversion.
	pdfCmd=	[epsCmd ' -dAntiAliasColorImages=false' cmdEnd];
	epsCmd=	[epsCmd cmdEnd];
	
	% Get file name.
	if((nargin < 1) || isempty(fname) || ~ischar(fname))				% Check file name.
		error('No file name specified.');
	end
	[pathstr, namestr] = fileparts(fname);
	if(isempty(pathstr)), fname= fullfile(cd, namestr);	end
	
	% Get handle.
	fighdl=		get(0, 'CurrentFigure'); % See gcf.						% Get figure handle.
	if((nargin >= 2) && (numel(varargin{1}) == 1) && isnumeric(varargin{1}))
		fighdl=		varargin{1};
		varargin=	{varargin{2:end}};
	end
	if(isempty(fighdl)), error('There is no figure to save!?');	end
	set(fighdl, 'Units', 'centimeters')									% Set paper stuff.
	sz=			get(fighdl, 'Position');
	sz(1:2)=	0;
	set(fighdl, 'PaperUnits', 'centimeters', 'PaperSize', sz(3:4), 'PaperPosition', sz);
	
	% Set up the various devices.
	% Those commented out are not yet supported by gs (nor by savefig).
	% pdf-cmyk works due to the Matlab '-cmyk' export being carried over from eps to pdf.
	device.eps.rgb=		sprintf(epsCmd, 'DeviceRGB',	'epswrite', [fname '.eps']);
	device.jpeg.rgb=	sprintf(cmdEnd,	'jpeg', 					[fname '.jpeg']);
%	device.jpeg.cmyk=	sprintf(cmdEnd,	'jpegcmyk', 				[fname '.jpeg']);
	device.jpeg.gray=	sprintf(cmdEnd,	'jpeggray',					[fname '.jpeg']);
	device.pdf.rgb=		sprintf(pdfCmd, 'DeviceRGB',	'pdfwrite', [fname '.pdf']);
	device.pdf.cmyk=	sprintf(pdfCmd, 'DeviceCMYK',	'pdfwrite', [fname '.pdf']);
	device.pdf.gray=	sprintf(pdfCmd, 'DeviceGray',	'pdfwrite', [fname '.pdf']);
	device.png.rgb=		sprintf(cmdEnd,	'png16m', 					[fname '.png']);
%	device.png.cmyk=	sprintf(cmdEnd,	'png???', 					[fname '.png']);
	device.png.gray=	sprintf(cmdEnd,	'pnggray', 					[fname '.png']);
	device.tiff.rgb=	sprintf(cmdEnd,	'tiff24nc',					[fname '.tiff']);
	device.tiff.cmyk=	sprintf(cmdEnd,	'tiff32nc', 				[fname '.tiff']);
	device.tiff.gray=	sprintf(cmdEnd,	'tiffgray', 				[fname '.tiff']);
	
	% Get options.
	global savefig_defaults;											% Add global defaults.
 	if( iscellstr(savefig_defaults)), varargin=	{savefig_defaults{:}, varargin{:}};
	elseif(ischar(savefig_defaults)), varargin=	{savefig_defaults, varargin{:}};
	end
	varargin=	{'-r300', '-lossless', '-rgb', varargin{:}};			% Add defaults.
	res=		'';
	types=		{};
	fonts=		'false';
	crop=		false;
	for n= 1:length(varargin)											% Read options.
		if(ischar(varargin{n}))
			switch(lower(varargin{n}))
			case {'eps','jpeg','pdf','png','tiff'},		types{end+1}=	lower(varargin{n});
			case '-rgb',				color=	'rgb';	deps= {'-depsc2'};
			case '-cmyk',				color=	'cmyk';	deps= {'-depsc2', '-cmyk'};
			case '-gray',				color=	'gray';	deps= {'-deps2'};
			case '-fonts',				fonts=			'true';
			case '-lossless',			comp=			0;
			case '-crop',				crop=			true;
			case '-dbg',				op_dbg=			true;
			otherwise
				if(regexp(varargin{n}, '^\-r[0-9]+$')), 	 res=  varargin{n};
				elseif(regexp(varargin{n}, '^\-c[0-9.]+$')), comp= str2double(varargin{n}(3:end));
				else	warning('pax:savefig:inputError', 'Unknown option in argument: ''%s''.', varargin{n});
				end
			end
		else
			warning('pax:savefig:inputError', 'Wrong type of argument: ''%s''.', class(varargin{n}));
		end
	end
	types=		unique(types);
	if(isempty(types)), error('No output format given.');	end
	
	if (comp == 0)														% Lossless compression
		gsCompr=		lossless;
	elseif (comp <= 0.1)												% High quality lossy
		gsCompr=		sprintf(lossy, comp, '1 1 1 1', '1 1 1 1');
	else																% Normal lossy
		gsCompr=		sprintf(lossy, comp, '2 1 1 2', '2 1 1 2');
	end
	
	% Generate the gs command.
	switch(computer)													% Get gs command.
		case {'MAC','MACI'},			gs= '/usr/local/bin/gs';
		case {'PCWIN','PCWIN64'},		gs= 'C:\"Program Files"\gs\gs9.00\bin\gswin32c.exe';
		otherwise,						gs= 'gs';
	end
	gs=		[gs		' -q -dNOPAUSE -dBATCH -dEPSCrop'];					% Essential.
	gs=		[gs     ' -dPDFSETTINGS=/prepress -dEmbedAllFonts=' fonts];	% Must be first?
	gs=		[gs		' -dUseFlateCompression=true'];						% Useful stuff.
	gs=		[gs		' -dAutoRotatePages=/None'];						% Probably good.
	gs=		[gs		' -dHaveTrueTypes'];								% Probably good.
	gs=		[gs		' ' res];											% Add resolution to cmd.
	
	if(crop && ismember(types, {'eps', 'pdf'}))							% Crop the figure.
		fighdl= do_crop(fighdl);
	end
	
	% Output eps from Matlab.
	renderer=	['-' lower(get(fighdl, 'Renderer'))];					% Use same as in figure.
	if(strcmpi(renderer, '-none')), renderer=	'-painters';	end		% We need a valid renderer.
	print(fighdl, deps{:}, '-noui', renderer, res, [fname '-temp']);	% Output the eps.
	
	% Convert to other formats.
	for n= 1:length(types)												% Output them.
		if(isfield(device.(types{n}), color))
			cmd=		device.(types{n}).(color);						% Colour model exists.
		else
			cmd=		device.(types{n}).rgb;							% Use alternative.
			if(~strcmp(types{n}, 'eps'))	% It works anyways for eps (VERY SHAKY!).
				warning('pax:savefig:deviceError', ...
						'No device for %s using %s. Using rgb instead.', types{n}, color);
			end
		end
		cmp=	lossless;
		if (strcmp(types{n}, 'pdf')),	cmp= gsCompr;		end			% Lossy compr only for pdf.
		if (strcmp(types{n}, 'eps')),	cmp= '';			end			% eps can't use lossless.
		cmd=	sprintf('%s %s %s -f "%s-temp.eps"', gs, cmd, cmp, fname);% Add up.
			status= system(cmd);										% Run Ghostscript.
			if (op_dbg || status), 		display (cmd),		end
	end
	delete([fname '-temp.eps']);										% Clean up.
end


function fig= do_crop(fig)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%	Remove line segments that are outside the view.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
	
	haxes=	findobj(fig, 'Type', 'axes', '-and', 'Tag', '');
	for n=1:length(haxes)
		xl=		get(haxes(n), 'XLim');
		yl=		get(haxes(n), 'YLim');
		lines=	findobj(haxes(n), 'Type', 'line');
		for m=1:length(lines)
			x=				get(lines(m), 'XData');
			y=				get(lines(m), 'YData');
			
			inx=			(xl(1) <= x) & (x <= xl(2));	% Within the x borders.
			iny=			(yl(1) <= y) & (y <= yl(2));	% Within the y borders.
			keep=			inx & iny;						% Within the box.
			
			if(~strcmp(get(lines(m), 'LineStyle'), 'none'))
				crossx=		((x(1:end-1) < xl(1)) & (xl(1) < x(2:end))) ...	% Crossing border x1.
						|	((x(1:end-1) < xl(2)) & (xl(2) < x(2:end))) ...	% Crossing border x2.
						|	((x(1:end-1) > xl(1)) & (xl(1) > x(2:end))) ...	% Crossing border x1.
						|	((x(1:end-1) > xl(2)) & (xl(2) > x(2:end)));	% Crossing border x2.
				crossy=		((y(1:end-1) < yl(1)) & (yl(1) < y(2:end))) ...	% Crossing border y1.
						|	((y(1:end-1) < yl(2)) & (yl(2) < y(2:end))) ...	% Crossing border y2.
						|	((y(1:end-1) > yl(1)) & (yl(1) > y(2:end))) ...	% Crossing border y1.
						|	((y(1:end-1) > yl(2)) & (yl(2) > y(2:end)));	% Crossing border y2.
				crossp=	[(	(crossx & iny(1:end-1) & iny(2:end)) ...	% Crossing a x border within y limits.
						|	(crossy & inx(1:end-1) & inx(2:end)) ...	% Crossing a y border within x limits.
						|	crossx & crossy ...							% Crossing a x and a y border (corner).
						 ),	false ...
						];
				crossp(2:end)=	crossp(2:end) | crossp(1:end-1);		% Add line segment's secont end point.
			
				keep=			keep | crossp;
			end
			set(lines(m), 'XData', x(keep))
			set(lines(m), 'YData', y(keep))
		end
	end
end

